Monte Carlo Simulations of Novel Biaxial Ordering in Systems of Uniaxially Interacting Rod-like Ellipsoids

The minimal ingredient to generate a biaxial liquid crystalline ordering is usually considered to be the strongly biaxial interactions breaking the cylindrical symmetry of the uniaxial molecules. Although there is no fundamental reason to forbid a biaxial ordering of pure uniaxial origin, it has been a long standing problem to find a robust demonstration of such phenomenon in systems of rod-like particles. We report here off-lattice Monte Carlo simulations of some new model systems of polar achiral rodlike ellipsoids which spontaneously exhibit novel biaxial smectic phases of pure uniaxial origin. We show that dipolar interactions can generate different biaxial phases of pure uniaxial origin in systems of cylindrically symmetric Gay-Berne ellipsoids for an wide variety of length-to-width ratios. The systems of ellipsoids with low length-to-width ratios exhibit highly tilted biaxial smectic phases in the presence of central axial dipoles. In case of ellipsoids having high length-to-width ratio, the generation of a biaxial phase requires the presence of two parallel axial terminal dipoles. In addition, the phases also exhibit fascinating ferroelectric or striped ordering of the dipolar ellipsoids.

==> anc/Supplementary.tex <==

\documentclass[11pt]{article}
\usepackage{times}

\usepackage{graphicx}
%\usepackage[a4paper]{geometry}
\usepackage{caption}
%\usepackage{bibtex}
\usepackage{subfigure}
\usepackage{wrapfig}
\usepackage[top=2.5cm, bottom=2.5cm, left=2.5cm, right=2.5cm]{geometry}
\usepackage{array}
\usepackage{multirow}
\usepackage{float}
\usepackage{moreverb}
\usepackage{placeins}
\usepackage{amsbsy}
\usepackage{bm}

\begin {document}
\hspace*{3.5cm} \textbf{\Large{Supplementary material for\\ \\ \\``Spontaneous biaxial ordering of uniaxially interacting dipolar ellipsoids"}}\\[1cm]
\large{\hspace*{6cm}Tushar Kanti Bose \\ \\Department of Theoretical Physics, Indian Association for the Cultivation of Science, Kolkata 700032, India }\\[20cm]

%\section{Introduction}


%\section{Our work and Results}
A. Variation of the mean square displacement (MSD) against time :\\ \\
The MSD versus time plot for Model-2 (\(\kappa=3\)) ellipsoids at the temperature \(T^{*}=2.8\) is shown in Fig.~\ref{fig:p2a}. It can be seen that the MSD grows rapidly and steadily with time indicating highly fluid behavior. The MSD versus time plot for the Model-1 (\(\kappa=2\)) ellipsoids at the temperature \(T^{*}=0.55\) is shown in Fig.~\ref{fig:p2b}. It can be seen that the MSD steadily grows with time indicating fluid behavior. From the figures, we see that the tilted smectic phase formed by Model-1 (\(\kappa=2\)) ellipsoid is less fluid than that formed by the Model-2 (\(\kappa=3\)) ellipsoids. This may well be due to the relative temperature difference. However, the plot in Fig.~\ref{fig:p2b} is able enough to confirm that the tilted smectic phase exhibits fluid behavior. The MSD vs. time plot for the model-1 (\(\kappa=1.5\)) ellipsoids at the temperature \(T^{*}=0.45\) is shown in the Fig.~\ref{fig:p2c}. The system shows less rapid growth of MSD in comparison with the other two cases. However, the plot indicates that the dipolar ellipsoids traverse distances greater than their dimensions indicating fluid behaviour.  \\

\begin{figure*}[h]

%\subfigure[\label{fig:p2c}]{\hspace{-.0cm}\includegraphics[scale=.25]{2_1.eps}}
\subfigure[\label{fig:p2a}]{\includegraphics[scale=0.75500]{3_3.eps}}
\subfigure[\label{fig:p2b}]{\includegraphics[scale=0.75500]{msd_plot1.eps}}
\subfigure[\label{fig:p2c}]{\includegraphics[scale=0.75500]{msd_plot2.eps}}


\caption{\label{fig:p3}(color online). (a) The variation of mean-squared displacement (MSD) \( \langle R^{2} \rangle_{\tau}\) against MC cycles for the highly tilted smectic phase exhibited by the model-2 dipolar ellipsoids at (\(\kappa=3,T^{*}=2.80,P^{*}=6\)), (b) The variation of \( \langle R^{2} \rangle_{\tau}\) against MC cycles for the highly tilted smectic phase exhibited by the model-1 dipolar ellipsoids at (\(\kappa=2,T^{*}=0.55,P^{*}=6\)), (c) The variation of \( \langle R^{2} \rangle_{\tau}\) against MC cycles for the highly tilted smectic phase exhibited by the model-2 dipolar ellipsoids at (\(\kappa=1.5,T^{*}=0.45,P^{*}=6\)). .  }


\end{figure*}


B. The Major role of the dipolar interactions :\\


The dipolar interactions play major roles in generating the biaxial tilted phases of uniaxial origin in systems of polar ellipsoids. Let us consider the case of Model-1 dipolar ellipsoids for \(\kappa=1.5\). Let us describe the phase behavior of the system in the absence of the dipolar interactions. We start our simulation from the Isotropic phase equilibrated at a high temperature. We gradually decrease the temperature in steps of \(\Delta T^{*}=0.05\). For \(\kappa=1.5\), the GB system remains Isotropic upto the lowest studied temperature \(T^{*}=0.20\). The system remains isotropic as there is no strong orientational bias i.e., the interactions are not strong enough to generate an ordered phase at the temperatures studied here. However, in the presence of central dipolar interactions the system exhibits a tilted smectic phases at \(T^{*}=0.45\). This demonstrates that the tilted biaxial formation is majorly driven by the dipolar interactions.\\

%For \(\kappa=2.0\), the GB particles exhibit an Isotropic to Nematic phase transition at \(T^{*}=0.5\). Then there is a Nematic to smectic transition at \(T^{*}=0.45\). The higher value of \(\kappa\) helps to form both the nematic and smectic phases. The side-by-side GB interaction is strong enough to stabilize a Smectic phase here. The smectic phase exhibits a broken second peak in the radial distribution function indicating hexagonal ordering of the center of mass positions of the ellipsoids. For \(\kappa=2.5\), the GB particles exhibit both the nematic and smectic phases at higher temperatures. The nematic phase is found at a temp \(T^{*}=0.85\) where as the smectic phase appears at \(T^{*}=0.70\). So, the region of the existence of the nematic phase increases with the aspect ratio of the GB ellipsoids.\\ 







\end{document}

